Exact result in N=4 SYM theory: Generalised double-logarithmic equation

We present the new results for the generalised double-logarithmic equation, obtained from the analytical continuation of the seven-loop anomalous dimension of twist-2 operators in the planar N=4 SYM theory. The double-logarithmic equation is related to the special asymptotic of the scattering amplitudes, when the large logarithms of the energy of scattering particles are appeared and should be summed in all order of perturbative theory. These large logarithms correspond to the poles of the analytically continued anomalous dimension. The generalised double-logarithmic equation includes the subleading logarithms. We have found, that the expansion of the generalised double-logarithmic equation can be ressumed in the form of rational functions with simple denominator. The solution of the generalised double-logarithmic equation provides a lot of information about the poles of the analytically continued anomalous dimension in all orders of perturbative theory. We have found also the generalised double-logarithmic equation for the analytically continued anomalous dimension near the value, which is related with BFKL-equation.

==> anc/ADN7LODL.m <==
(*
   This file contains the full result for the right-hand side
   of the generalised double-logarithmic equation, presented in Eq.(A.2)
 *)

g^2*(-16 + 16*w + w^10*(16 + 16*z10) + w^11*(16 - 16*z11) + 
   w^12*(16 + 16*z12) + w^2*(16 + 16*z2) + w^3*(16 - 16*z3) + 
   w^4*(16 + 16*z4) + w^5*(16 - 16*z5) + w^6*(16 + 16*z6) + 
   w^7*(16 - 16*z7) + w^8*(16 + 16*z8) + w^9*(16 - 16*z9)) + 
g^4*(-64*z2 + w*(128*z2 + 96*z3) + w^2*(192*z2 - 160*z3 - 8*z4) + 
   w^3*(256*z2 - 224*z3 - 256*z2*z3 + 152*z4 + 360*z5) + 
   w^4*(320*z2 - 288*z3 + 144*z3^2 + 216*z4 - 144*z5 + (58*z6)/3) + 
   w^5*(384*z2 - 352*z3 + 280*z4 - 280*z3*z4 - 208*z5 - 384*z2*z5 + 138*z6 + 
     707*z7) + w^6*(448*z2 - 416*z3 + 344*z4 - 272*z5 + 272*z3*z5 - 
     (144*z53)/5 + 202*z6 - 134*z7 + (1183*z8)/30) + 
   w^8*((12097*z10)/280 + 576*z2 - 544*z3 + 472*z4 - 400*z5 + (977*z5^2)/7 + 
     330*z6 - 262*z7 + 262*z3*z7 - (141*z73)/7 + (391*z8)/2 - 130*z9) + 
   w^7*(512*z2 - 480*z3 + 408*z4 - 336*z5 - 408*z4*z5 + 266*z6 - 266*z3*z6 - 
     198*z7 - 512*z2*z7 + (263*z8)/2 + 1185*z9) + 
   w^9*((1033*z10)/8 + (28677*z11)/16 + 640*z2 - 608*z3 + 536*z4 - 464*z5 + 
     394*z6 - 394*z5*z6 - 326*z7 - 536*z4*z7 + (519*z8)/2 - (519*z3*z8)/2 - 
     194*z9 - 640*z2*z9) + w^10*((1545*z10)/8 - (1029*z11)/8 + 
     (1161445*z12)/66336 + 704*z2 - 672*z3 + 600*z4 - 528*z5 + 458*z6 - 
     390*z7 + 298*z5*z7 + (647*z8)/2 - 258*z9 + 258*z3*z9 - (46*z93)/3)) + 
g^6*(128*z3 + 256*z4 + w*(512*z3 + 1152*z2*z3 + 672*z4 - 960*z5) + 
   w^2*(384*z3 - 2688*z2*z3 - 1056*z3^2 + 256*z4 + 1504*z5 - (5000*z6)/3) + 
   w^3*(-256*z3 - 3968*z2*z3 + 1760*z3^2 + 1248*z4 - 1072*z3*z4 + 4224*z5 + 
     6880*z2*z5 + (11696*z6)/3 - 6412*z7) + 
   w^4*(-1408*z3 - 5760*z2*z3 + 2720*z3^2 + 3552*z2*z3^2 + 3648*z4 - 
     1904*z3*z4 + 5920*z5 - 4800*z2*z5 - 6080*z3*z5 + 384*z53 + (5080*z6)/3 + 
     2488*z7 - (9170*z8)/3) + w^5*(-3072*z3 - 8064*z2*z3 + 3936*z3^2 - 
     768*z2*z3^2 - 1504*z3^3 + 7456*z4 - 4048*z3*z4 + 6592*z5 - 5952*z2*z5 + 
     1824*z3*z5 - 968*z4*z5 - (4032*z53)/5 + 1664*z6 - (20704*z3*z6)/3 + 
     9012*z7 + 18648*z2*z7 + (347116*z8)/45 - (187304*z9)/9) + 
   w^6*((-9363*z10)/5 - 5248*z3 - 10880*z2*z3 + 5408*z3^2 - 768*z2*z3^2 + 
     256*z3^3 + 12672*z4 - 6704*z3*z4 + 3856*z3^2*z4 + 6240*z5 - 7616*z2*z5 + 
     4192*z3*z5 + 10976*z2*z3*z5 - 4184*z4*z5 - 4496*z5^2 - (3456*z53)/5 - 
     576*z2*z53 + (11432*z6)/3 + (12628*z3*z6)/3 + 14000*z7 - 6776*z2*z7 - 
     10332*z3*z7 + 648*z73 + (75718*z8)/45 + (38756*z9)/9) + 
   w^7*((6849011*z10)/525 - (3095713*z11)/60 - 7936*z3 - 14208*z2*z3 + 
     7136*z3^2 - 768*z2*z3^2 + 256*z3^3 + 256*z2*z3^3 + (576*z353)/5 + 
     19296*z4 - 9872*z3*z4 - 768*z3^2*z4 + 4864*z5 - 9792*z2*z5 + 
     7072*z3*z5 - 3840*z2*z3*z5 - 3968*z3^2*z5 - 6200*z4*z5 - (1060*z5^2)/7 - 
     576*z53 - (2304*z2*z53)/5 + (4608*z3*z53)/5 + (24400*z6)/3 + 
     (4828*z3*z6)/3 - 12944*z5*z6 + 17452*z7 - 7848*z2*z7 - 2084*z3*z7 + 
     1533*z4*z7 - (5076*z73)/7 - (12640*z8)/9 - (615577*z3*z8)/45 + 
     (145352*z9)/9 + (357092*z2*z9)/9) + 
   w^8*((1780717*z10)/1050 + (99763*z11)/15 + (449442803*z12)/82920 - 
     11136*z3 - 18048*z2*z3 + 9120*z3^2 - 768*z2*z3^2 + 256*z3^3 - 128*z3^4 - 
     (2304*z353)/5 + 27328*z4 - 13552*z3*z4 - 768*z3^2*z4 + 192*z4422 + 
     2464*z5 - 12480*z2*z5 + 10464*z3*z5 - 3840*z2*z3*z5 + 768*z3^2*z5 - 
     8728*z4*z5 + 18472*z3*z4*z5 + (8472*z5^2)/7 + (39828*z2*z5^2)/7 - 
     (2304*z53)/5 - (2304*z2*z53)/5 + (2112*z4*z53)/5 + 14632*z6 - 
     (4508*z3*z6)/3 + (4876*z3^2*z6)/3 + (6082*z5*z6)/3 + 19368*z7 - 
     9432*z2*z7 + 756*z3*z7 + 9348*z2*z3*z7 - 6337*z4*z7 - 7294*z5*z7 - 
     (4512*z73)/7 - (5484*z2*z73)/7 - (69638*z8)/45 + (224179*z3*z8)/15 + 
     (233516*z9)/9 - 8760*z2*z9 - (143216*z3*z9)/9 + (2512*z93)/3))  + 
g^8*(2560*z2*z3 + 384*z3^2 - 128*z5 + (1888*z6)/3 + 
   w*(4608*z2*z3 - 2944*z3^2 + 7232*z3*z4 - 10880*z5 - 20736*z2*z5 - 
     (70624*z6)/3 + 8848*z7) + w^2*(3072*z2*z3 - 7424*z3^2 - 20224*z2*z3^2 - 
     35136*z3*z4 - 8704*z5 + 58880*z2*z5 + 24384*z3*z5 - (3968*z53)/5 + 
     (48512*z6)/3 - 704*z7 + (1646704*z8)/45) + 
   w^4*((34103276*z10)/525 - 35328*z2*z3 + 7808*z3^2 + 66304*z2*z3^2 - 
     22464*z3^3 - 57216*z3*z4 + 47344*z3^2*z4 + 26240*z5 + 94720*z2*z5 - 
     101952*z3*z5 - 204224*z2*z3*z5 - 123152*z4*z5 + (307512*z5^2)/7 - 
     (10624*z53)/5 + (16256*z2*z53)/5 + (41696*z6)/3 - 203312*z3*z6 - 
     132096*z7 + 194880*z2*z7 + 108768*z3*z7 - (32456*z73)/7 + 
     (2756672*z8)/45 + (138544*z9)/9) + 
   w^3*(-8192*z2*z3 - 5888*z3^2 + 48384*z2*z3^2 + 11712*z3^3 - 33408*z3*z4 + 
     4352*z5 + 70400*z2*z5 - 29120*z3*z5 + 84432*z4*z5 + (31616*z53)/5 + 
     (60224*z6)/3 + 58256*z3*z6 - 100912*z7 - 165184*z2*z7 - 
     (4815368*z8)/45 + (935056*z9)/9) + 
   w^5*((-35143176*z10)/175 + 506717*z11 - 84480*z2*z3 + 39808*z3^2 + 
     94976*z2*z3^2 - 32960*z3^3 - 50432*z2*z3^3 - 2976*z353 - 129600*z3*z4 + 
     6128*z3^2*z4 + 54912*z5 + 119552*z2*z5 - 167744*z3*z5 + 
     228992*z2*z3*z5 + 88848*z3^2*z5 - 96112*z4*z5 + (120088*z5^2)/7 - 
     (41344*z53)/5 - (31488*z2*z53)/5 - (58592*z3*z53)/5 + (70112*z6)/3 - 
     (260384*z3*z6)/3 + (765064*z5*z6)/3 - 103472*z7 + 245056*z2*z7 + 
     24528*z3*z7 + 331188*z4*z7 + (104840*z73)/7 + (3897592*z8)/45 + 
     (757764*z3*z8)/5 - (3098608*z9)/9 - (1966496*z2*z9)/3) + 
   w^6*((119129786*z10)/525 + (104044*z11)/3 + (37008793*z12)/13820 - 
     161792*z2*z3 + 96256*z3^2 + 137472*z2*z3^2 - 48576*z3^3 + 
     24064*z2*z3^3 + 17784*z3^4 + 13056*z353 - 273600*z3*z4 + 25520*z3^2*z4 - 
     2856*z4422 + 88320*z5 + 132608*z2*z5 - 208064*z3*z5 + 213632*z2*z3*z5 - 
     39136*z3^2*z5 - 75440*z4*z5 + 97216*z3*z4*z5 - (477432*z5^2)/7 - 
     (1486152*z2*z5^2)/7 - (60544*z53)/5 - (86784*z2*z53)/5 + 
     (125568*z3*z53)/5 - (81288*z4*z53)/5 + (222656*z6)/3 - (47264*z3*z6)/3 + 
     (599780*z3^2*z6)/3 - 545820*z5*z6 - 24256*z7 + 334656*z2*z7 - 
     214976*z3*z7 - 465784*z2*z3*z7 - 240456*z4*z7 + (324910*z5*z7)/3 + 
     (30584*z73)/7 + (100344*z2*z73)/7 + (1291552*z8)/45 - 
     (24804844*z3*z8)/45 - (1538848*z9)/3 + (4045568*z2*z9)/9 + 
     (2520308*z3*z9)/9 - (112996*z93)/9))+ 
g^10*(7168*z2*z3^2 + 19456*z3*z4 - 37888*z2*z5 - 3072*z3*z5 + (5376*z53)/5 - 
   11520*z7 - (1104928*z8)/45 + w^2*((-357051032*z10)/525 - 18432*z3^2 - 
     110592*z2*z3^2 + 55808*z3^3 - 112128*z3*z4 - 300736*z3^2*z4 - 
     71680*z2*z5 + 286464*z3*z5 + 754688*z2*z3*z5 + 1074944*z4*z5 - 
     (752816*z5^2)/7 + (80128*z53)/5 + (48128*z2*z53)/5 + (1976960*z3*z6)/3 + 
     127744*z7 - 1082880*z2*z7 - 235680*z3*z7 + (74608*z73)/7 - 
     (15323744*z8)/45 - (3180160*z9)/9) + 
   w*(7168*z3^2 - 78848*z2*z3^2 - 9984*z3^3 + 19456*z3*z4 - 100352*z2*z5 + 
     10752*z3*z5 - 200896*z4*z5 - (45568*z53)/5 - (309248*z3*z6)/3 + 
     189824*z7 + 335872*z2*z7 + (16089344*z8)/45 - (216224*z9)/3) + 
   w^3*((1053254848*z10)/525 - (7598556*z11)/5 - 83968*z3^2 - 19456*z2*z3^2 + 
     99840*z3^3 + 323072*z2*z3^3 + (129024*z353)/5 - 303104*z3*z4 + 
     1131904*z3^2*z4 + 161792*z2*z5 + 372992*z3*z5 - 2162176*z2*z3*z5 - 
     390272*z3^2*z5 + 779008*z4*z5 - (608768*z5^2)/7 + 14848*z53 + 
     (86528*z2*z53)/5 + (174848*z3*z53)/5 - (1458176*z3*z6)/3 - 
     (3105200*z5*z6)/3 - 115968*z7 - 1431936*z2*z7 - 235712*z3*z7 - 
     2974304*z4*z7 - (533696*z73)/7 + (532256*z8)/9 - (38284336*z3*z8)/45 + 
     (22000864*z9)/9 + (33289088*z2*z9)/9) + 
   w^4*((-1042930424*z10)/525 - (12088236*z11)/5 - (42084279598*z12)/31095 - 
     163840*z3^2 + 363520*z2*z3^2 + 72448*z3^3 - 840192*z2*z3^3 - 
     (419840*z3^4)/3 - (592896*z353)/5 - 702464*z3*z4 + 1199104*z3^2*z4 + 
     3968*z4422 + 680960*z2*z5 - 148992*z3*z5 - 2257920*z2*z3*z5 + 
     503808*z3^2*z5 + 266944*z4*z5 - 4640256*z3*z4*z5 + (6855504*z5^2)/7 + 
     (15677344*z2*z5^2)/7 - (17152*z53)/5 + (55296*z2*z53)/5 - 
     205312*z3*z53 + (33728*z4*z53)/5 - (3929216*z3*z6)/3 - 1293616*z3^2*z6 + 
     (13350784*z5*z6)/3 - 467712*z7 - 1769600*z2*z7 + 2618528*z3*z7 + 
     5041344*z2*z3*z7 + 7125264*z4*z7 - 892496*z5*z7 + (374448*z73)/7 - 
     (292832*z2*z73)/7 + (22387616*z8)/45 + (149042608*z3*z8)/45 + 
     (23909312*z9)/9 - (49546816*z2*z9)/9 - (15822496*z3*z9)/9 + 65632*z93)) + 
g^12*((5404288*z10)/21 - 12288*z2*z3^2 - 13312*z3^3 + 96768*z3^2*z4 - 
   4096*z3*z5 - 148480*z2*z3*z5 - 464384*z4*z5 - (22720*z5^2)/7 + 
   10240*z2*z53 - (384512*z3*z6)/3 + 486400*z2*z7 + 4096*z3*z7 - 
   (52672*z73)/7 + (2388992*z9)/9 + 
   w*((-2182031648*z10)/525 + (1031216*z11)/3 - 45056*z2*z3^2 + 8192*z3^3 - 
     267264*z2*z3^3 - 34176*z353 - 1685248*z3^2*z4 - 451584*z3*z5 + 
     2016256*z2*z3*z5 + 131456*z3^2*z5 - 629760*z4*z5 + (2188736*z5^2)/7 - 
     (237568*z2*z53)/5 - (216192*z3*z53)/5 - (430336*z3*z6)/3 + 
     (2505344*z5*z6)/3 + 2025984*z2*z7 + 513152*z3*z7 + 5058656*z4*z7 + 
     (552768*z73)/7 + (11939072*z3*z8)/15 - (27613312*z9)/9 - 
     (15587072*z2*z9)/3) + w^2*((127459744*z10)/25 + (168491792*z11)/15 + 
     (309691704914*z12)/31095 - 503808*z2*z3^2 - 70656*z3^3 + 
     2073600*z2*z3^3 + (563552*z3^4)/3 + (1330944*z353)/5 - 842752*z3^2*z4 + 
     17248*z4422 + 601088*z3*z5 + 4286464*z2*z3*z5 - 179456*z3^2*z5 + 
     2674432*z4*z5 + 15663712*z3*z4*z5 - 2344640*z5^2 - 
     (41665760*z2*z5^2)/7 + (436224*z2*z53)/5 + 418048*z3*z53 + 
     (906336*z4*z53)/5 + (4397312*z3*z6)/3 + 2173824*z3^2*z6 - 
     5145280*z5*z6 + 900096*z2*z7 - 5350656*z3*z7 - 13296896*z2*z3*z7 - 
     28707584*z4*z7 + 1893440*z5*z7 - 178880*z73 - (388704*z2*z73)/7 - 
     (79257344*z3*z8)/15 - (15037696*z9)/9 + (52625792*z2*z9)/3 + 
     (5426096*z3*z9)/3 - 130608*z93)) + 
g^14*(-4714304*z11 - (47719021024*z12)/31095 - 8192*z3^3 - 471040*z2*z3^3 - 
   26624*z3^4 - 43008*z353 - 790528*z3^2*z4 + 7680*z4422 + 286720*z2*z3*z5 + 
   11264*z3^2*z5 - 2988544*z3*z4*z5 + 4096*z5^2 + (4011008*z2*z5^2)/7 - 
   (407552*z3*z53)/5 + (771584*z4*z53)/5 - (823808*z3^2*z6)/3 - 16896*z5*z6 + 
   98304*z3*z7 + 1220096*z2*z3*z7 + 10045952*z4*z7 + (1607936*z5*z7)/3 - 
   (746496*z2*z73)/7 - (14146304*z3*z8)/45 - (54290432*z2*z9)/9 + 
   (457216*z3*z9)/3 + (559360*z93)/9) 


==> anc/ADN7LODL0.m <==
(*
   This file contains the full result for the right-hand side
   of the generalised double-logarithmic equation, presented in Eq.(C.1)
 *)

g^2*(-16 + 16*w^10*z10 - 16*w^11*z11 + 16*w^12*z12 + 16*w^2*z2 - 16*w^3*z3 + 
   16*w^4*z4 - 16*w^5*z5 + 16*w^6*z6 - 16*w^7*z7 + 16*w^8*z8 - 16*w^9*z9) + 
g^4*(-64*z2 + 96*w*z3 - 8*w^2*z4 + w^3*(-256*z2*z3 + 360*z5) + 
   w^4*(144*z3^2 + (58*z6)/3) + w^5*(-280*z3*z4 - 384*z2*z5 + 707*z7) + 
   w^8*((12097*z10)/280 + (977*z5^2)/7 + 262*z3*z7 - (141*z73)/7) + 
   w^6*(272*z3*z5 - (144*z53)/5 + (1183*z8)/30) + 
   w^7*(-408*z4*z5 - 266*z3*z6 - 512*z2*z7 + 1185*z9) + 
   w^9*((28677*z11)/16 - 394*z5*z6 - 536*z4*z7 - (519*z3*z8)/2 - 640*z2*z9) + 
   w^10*((1161445*z12)/66336 + 298*z5*z7 + 258*z3*z9 - (46*z93)/3)) + 
g^6*(256*z4 + w*(1152*z2*z3 - 960*z5) + w^2*(-1056*z3^2 - (5000*z6)/3) + 
   w^3*(-1072*z3*z4 + 6880*z2*z5 - 6412*z7) + 
   w^6*((-9363*z10)/5 + 3856*z3^2*z4 + 10976*z2*z3*z5 - 4496*z5^2 - 
     576*z2*z53 - 10332*z3*z7 + 648*z73) + 
   w^4*(3552*z2*z3^2 - 6080*z3*z5 + 384*z53 - (9170*z8)/3) + 
   w^5*(-1504*z3^3 - 968*z4*z5 - (20704*z3*z6)/3 + 18648*z2*z7 - 
     (187304*z9)/9) + w^7*((-3095713*z11)/60 + 256*z2*z3^3 + (576*z353)/5 - 
     3968*z3^2*z5 + (4608*z3*z53)/5 - 12944*z5*z6 + 1533*z4*z7 - 
     (615577*z3*z8)/45 + (357092*z2*z9)/9) + 
   w^8*((449442803*z12)/82920 - 128*z3^4 + 192*z4422 + 18472*z3*z4*z5 + 
     (39828*z2*z5^2)/7 + (2112*z4*z53)/5 + (4876*z3^2*z6)/3 + 9348*z2*z3*z7 - 
     7294*z5*z7 - (5484*z2*z73)/7 - (143216*z3*z9)/9 + (2512*z93)/3)) + 
g^8*(384*z3^2 + (1888*z6)/3 + w*(7232*z3*z4 - 20736*z2*z5 + 8848*z7) + 
   w^4*((34103276*z10)/525 + 47344*z3^2*z4 - 204224*z2*z3*z5 + 
     (307512*z5^2)/7 + (16256*z2*z53)/5 + 108768*z3*z7 - (32456*z73)/7) + 
   w^2*(-20224*z2*z3^2 + 24384*z3*z5 - (3968*z53)/5 + (1646704*z8)/45) + 
   w^3*(11712*z3^3 + 84432*z4*z5 + 58256*z3*z6 - 165184*z2*z7 + 
     (935056*z9)/9) + w^5*(506717*z11 - 50432*z2*z3^3 - 2976*z353 + 
     88848*z3^2*z5 - (58592*z3*z53)/5 + (765064*z5*z6)/3 + 331188*z4*z7 + 
     (757764*z3*z8)/5 - (1966496*z2*z9)/3) + 
   w^6*((37008793*z12)/13820 + 17784*z3^4 - 2856*z4422 + 97216*z3*z4*z5 - 
     (1486152*z2*z5^2)/7 - (81288*z4*z53)/5 + (599780*z3^2*z6)/3 - 
     465784*z2*z3*z7 + (324910*z5*z7)/3 + (100344*z2*z73)/7 + 
     (2520308*z3*z9)/9 - (112996*z93)/9)) + 
g^10*(7168*z2*z3^2 - 3072*z3*z5 + (5376*z53)/5 + 
   w^2*((-357051032*z10)/525 - 300736*z3^2*z4 + 754688*z2*z3*z5 - 
     (752816*z5^2)/7 + (48128*z2*z53)/5 - 235680*z3*z7 + (74608*z73)/7) - 
   (1104928*z8)/45 + w*(-9984*z3^3 - 200896*z4*z5 - (309248*z3*z6)/3 + 
     335872*z2*z7 - (216224*z9)/3) + w^3*((-7598556*z11)/5 + 323072*z2*z3^3 + 
     (129024*z353)/5 - 390272*z3^2*z5 + (174848*z3*z53)/5 - 
     (3105200*z5*z6)/3 - 2974304*z4*z7 - (38284336*z3*z8)/45 + 
     (33289088*z2*z9)/9) + w^4*((-42084279598*z12)/31095 - (419840*z3^4)/3 + 
     3968*z4422 - 4640256*z3*z4*z5 + (15677344*z2*z5^2)/7 + 
     (33728*z4*z53)/5 - 1293616*z3^2*z6 + 5041344*z2*z3*z7 - 892496*z5*z7 - 
     (292832*z2*z73)/7 - (15822496*z3*z9)/9 + 65632*z93)) + 
g^12*((5404288*z10)/21 + 96768*z3^2*z4 - 148480*z2*z3*z5 - (22720*z5^2)/7 + 
   10240*z2*z53 + 4096*z3*z7 - (52672*z73)/7 + 
   w*((1031216*z11)/3 - 267264*z2*z3^3 - 34176*z353 + 131456*z3^2*z5 - 
     (216192*z3*z53)/5 + (2505344*z5*z6)/3 + 5058656*z4*z7 + 
     (11939072*z3*z8)/15 - (15587072*z2*z9)/3) + 
   w^2*((309691704914*z12)/31095 + (563552*z3^4)/3 + 17248*z4422 + 
     15663712*z3*z4*z5 - (41665760*z2*z5^2)/7 + (906336*z4*z53)/5 + 
     2173824*z3^2*z6 - 13296896*z2*z3*z7 + 1893440*z5*z7 - 
     (388704*z2*z73)/7 + (5426096*z3*z9)/3 - 130608*z93)) + 
g^14*((-47719021024*z12)/31095 - 26624*z3^4 + 7680*z4422 - 
   2988544*z3*z4*z5 + (4011008*z2*z5^2)/7 + (771584*z4*z53)/5 - 
   (823808*z3^2*z6)/3 + 1220096*z2*z3*z7 + (1607936*z5*z7)/3 - 
   (746496*z2*z73)/7 + (457216*z3*z9)/3 + (559360*z93)/9)

